RowClone: Accelerating Data Movement and Initialization Using DRAM

In existing systems, to perform any bulk data movement operation (copy or initialization), the data has to first be read into the on-chip processor, all the way into the L1 cache, and the result of the operation must be written back to main memory. This is despite the fact that these operations do not involve any actual computation. RowClone exploits the organization and operation of commodity DRAM to perform these operations completely inside DRAM using two mechanisms. The first mechanism, Fast Parallel Mode, copies data between two rows inside the same DRAM subarray by issuing back-to-back activate commands to the source and the destination row. The second mechanism, Pipelined Serial Mode, transfers cache lines between two banks using the shared internal bus. RowClone significantly reduces the raw latency and energy consumption of bulk data copy and initialization. This reduction directly translates to improvement in performance and energy efficiency of systems running copy or initialization-intensive workloads

==> compile.py <==
#!/usr/bin/env python3

import sys
import os

filename = sys.argv[1][:-4]

os.system('cp %s.tex compile/picture.tex' % filename)
print ('Compiling the PDF file ... ', end='')
os.system('pdflatex -halt-on-error compile/wrapper.tex > /dev/null')
print ('Done')
print ('Cropping PDF ... ', end='')
os.system('pdfcrop --noverbose wrapper.pdf %s.pdf > /dev/null' % (filename))
print ('Done')
print ('Cleaning up ... ', end='')
os.system('rm -f wrapper.*')
print ('Done')

